BEV-Net: Assessing Social Distancing Compliance by Joint People Localization and Geometric Reasoning

Social distancing, an essential public health measure to limit the spread of contagious diseases, has gained significant attention since the outbreak of the COVID-19 pandemic. In this work, the problem of visual social distancing compliance assessment in busy public areas, with wide field-of-view cameras, is considered. A dataset of crowd scenes with people annotations under a bird's eye view (BEV) and ground truth for metric distances is introduced, and several measures for the evaluation of social distance detection systems are proposed. A multi-branch network, BEV-Net, is proposed to localize individuals in world coordinates and identify high-risk regions where social distancing is violated. BEV-Net combines detection of head and feet locations, camera pose estimation, a differentiable homography module to map image into BEV coordinates, and geometric reasoning to produce a BEV map of the people locations in the scene. Experiments on complex crowded scenes demonstrate the power of the approach and show superior performance over baselines derived from methods in the literature. Applications of interest for public health decision makers are finally discussed. Datasets, code and pretrained models are publicly available at GitHub.

==> images/results/risk_over_time.py <==
import os

import matplotlib.pyplot as plt

image_dir = os.path.dirname(__file__)
log_dir = os.path.join(image_dir, os.pardir, os.pardir, os.pardir, 'log',
                       'test', 'BEVNet-all', 'mixed', 'test')


def risk_overtime():
    scenes = [2, 5, 25, 43, 48, 51]
    fig, axes = plt.subplots(nrows=2, ncols=3, figsize=(7, 4))
    axes = axes.flatten()
    labels = 'abcdef'
    for i, s in enumerate(scenes):
        im = plt.imread(os.path.join(
            log_dir,
            "DensityCluster", 'scene',
            f"scene{s:02d}-risk_map_iv-gt-syn.png"
        ))
        axes[i].imshow(im)
        axes[i].set_title(f'({labels[i]})')
        axes[i].get_xaxis().set_ticks([])
        axes[i].get_yaxis().set_ticks([])

    plt.tight_layout()
    plt.savefig('risk-overtime.png', transparent=True)
    plt.show()


if __name__ == '__main__':
    risk_overtime()


==> images/results/risk_statistics.py <==
import os

import matplotlib.pyplot as plt
import numpy as np
from matplotlib import patches
from pytorch_helper.utils import io

image_dir = os.path.dirname(__file__)
log_dir = os.path.join(image_dir, os.pardir, os.pardir, os.pardir, 'log',
                       'test', 'BEVNet-all', 'mixed', 'test')


def imsave(fname, arr):
    path = os.path.join(image_dir, fname)
    io.imsave(path, arr)


def risk_statistics_cdf(
    csv_file, fname, th=2, max_risk=40., xlabel='Risk', ax=plt.gca()
):
    risks = np.loadtxt(csv_file, delimiter=',', skiprows=1)
    print(risks[:, -1].mean())
    mask = risks[:, -1] <= max_risk
    hist = plt.hist(risks[mask, -1], bins=10 * max_risk, cumulative=True,
                    histtype='step', density=True)
    v1 = hist[0][hist[1][:-1] <= th][-1]
    v2 = hist[0][hist[1][:-1] >= th][0]
    v = (v1 + v2) / 2
    plt.vlines(th, ymin=0, ymax=v, linestyles='dotted', colors='red')
    plt.hlines(v, xmin=0, xmax=th, colors='red', linestyles='dotted')
    plt.xlim([0, hist[1][-1]])
    fontdict = {'fontsize': 25}
    plt.text(th * 1.2, v, f'{v:.2f}', fontdict=fontdict)
    plt.xlabel('Risk', fontdict=fontdict)
    ticks = np.linspace(0, max_risk, 4, endpoint=False)
    labels = [f'{int(x):d}' for x in ticks]
    plt.xticks(ticks, labels, **fontdict)
    plt.ylabel('Ratio', fontdict=fontdict)
    plt.yticks(**fontdict)
    plt.tight_layout()
    # imsave(fname, plt.gcf())
    plt.show()


def risk_statistics_hist(
    csv_file, fname, th=2, max_risk=40., bins=10, xlabel='Risk', ax=plt.gca(),
    save=True
):
    risks = np.loadtxt(csv_file, delimiter=',', skiprows=1)
    print(risks[:, -1].mean())
    mask = risks[:, -1] <= max_risk
    hist = ax.hist(risks[mask, -1], bins=bins, histtype='bar', color='navy')
    print(hist[0].sum())
    # v1 = hist[0][hist[1][:-1] <= th][-1]
    # v2 = hist[0][hist[1][:-1] >= th][0]
    # v = (v1 + v2) / 2
    # plt.vlines(th, ymin=0, ymax=v, linestyles='dotted', colors='red')
    # plt.hlines(v, xmin=0, xmax=th, colors='red', linestyles='dotted')
    ax.set_xlim([0, hist[1][-1]])
    fontdict = {'fontsize': 20}
    # plt.text(th * 1.2, v, f'{v:.2f}', fontdict=fontdict)
    ax.set_xlabel(xlabel, fontdict=fontdict)
    ticks = np.linspace(0, max_risk, 4, endpoint=False)
    if max_risk > 1:
        labels = [f'{int(x):d}' for x in ticks]
    else:
        labels = [f'{x:.2f}' for x in ticks]
    ax.set_xticks(ticks)
    ax.set_xticklabels(labels, **fontdict)
    # plt.ylabel('Count', fontdict=fontdict)
    ax.set_yticks([])
    # ticks = np.linspace(hist[0].max() / 4, hist[0].max(), 4)
    # labels = [f'{int(x):d}' for x in ticks]
    # ax.set_yticks(ticks)
    # ax.set_yticklabels(labels, **fontdict)
    # if save:
    #     plt.tight_layout()
    #     imsave(fname, plt.gcf())
    #     plt.show()
    # plt.show()


def risk_statistics(
    csv_file, fname, th=2, max_risk=40., _type='hist', xlabel='Risk',
    bins=10, ax=plt.gca(), save=True
):
    if _type == 'cdf':
        risk_statistics_cdf(csv_file, fname, th, max_risk, xlabel, ax)
    else:
        risk_statistics_hist(csv_file, fname, th, max_risk, bins, xlabel, ax,
                             save)


def risk_statistics_and_example(dark_background=False):
    if dark_background:
        plt.style.use('dark_background')
    fig = plt.figure(figsize=(10, 6), dpi=300)
    gs = plt.GridSpec(12, 12, bottom=0.12, top=0.99, left=0.03, right=0.97,
                      wspace=0.2, hspace=0.15)
    w1 = 6
    w2 = 4
    h = 6
    ax1 = fig.add_subplot(gs[h:, :w1])
    risk_statistics(
        os.path.join(log_dir, "individual_risks-gt.csv"),
        'individual-risk-hist', th=5, xlabel='Individual Risk', bins=40, ax=ax1,
        save=False
    )
    ax2 = fig.add_subplot(gs[h:, w1:])
    risk_statistics(
        os.path.join(log_dir, "global_risk-gt.csv"),
        'global-risk-hist', th=0, max_risk=0.6,
        xlabel='Global Risk (count/$m^2$)', bins=40, ax=ax2, save=False
    )

    s = 21
    i = 40
    dir_path = os.path.join(log_dir, "DensityCluster")
    im = plt.imread(os.path.join(dir_path,
                                 f"scene{s:02d}-{i}-risk_map_iv-gt-syn.png"))
    ax3 = fig.add_subplot(gs[:h, :w2])
    ax3.imshow(im)
    ax3.axis('off')

    s = 5
    i = 47
    im = plt.imread(os.path.join(dir_path,
                                 f"scene{s:02d}-{i}-risk_map_iv-gt-syn.png"))
    ax4 = fig.add_subplot(gs[:h, w2:w2 * 2])
    ax4.imshow(im)
    ax4.axis('off')

    s = 10
    i = 22
    im = plt.imread(os.path.join(dir_path,
                                 f"scene{s:02d}-{i}-risk_map_iv-gt-syn.png"))
    ax5 = fig.add_subplot(gs[:h, w2 * 2:])
    ax5.imshow(im)
    ax5.axis('off')

    for ax, (x, y), c in zip([ax3, ax4, ax5], [(0.15, 10), (0.3, 2), (0.45, 1)],
                             ['b', 'g', 'r']):
        im_pos = ax.transData.transform((256, 360))  # ax3 -> display
        t_pos = ax2.transData.transform((x, y))  # ax2 -> display
        display2fig = fig.transFigure.inverted()
        ptE = display2fig.transform(im_pos)
        ptB = display2fig.transform(t_pos)
        arrow = patches.FancyArrowPatch(
            ptB, ptE, transform=fig.transFigure, color=c, arrowstyle='-|>',
            lw=2, mutation_scale=20,
        )
        fig.patches.append(arrow)

    # plt.tight_layout()
    # imsave('risk-statistics', fig)
    if dark_background:
        plt.savefig('risk-statistics-dark.png', transparent=True)
    else:
        plt.savefig('risk-statistics.png', transparent=True)
    plt.show()


if __name__ == '__main__':
    risk_statistics_and_example(dark_background=False)
    # risk_statistics_and_example(dark_background=True)

